GLSE Precoders for Massive MIMO Systems: Analysis and Applications

This paper proposes the class of Generalized Least-Square-Error (GLSE) precoders for multiuser massive MIMO systems. For a generic transmit constellation, GLSE precoders minimize the interference at user terminals assuring that given constraints on the transmit signals are satisfied. The general form of these precoders enables us to impose multiple restrictions at the transmit signal such as limited peak power and restricted number of active transmit antennas. Invoking the replica method from statistical mechanics, we study the performance of GLSE precoders in the large-system limit. We show that the output symbols of these precoders are identically distributed and their statistics are described with an equivalent scalar GLSE precoder. Using the asymptotic results, we further address some applications of the GLSE precoders; namely forming transmit signals over a restricted alphabet and transmit antenna selection. Our investigations demonstrate that a computationally efficient GLSE precoder requires $41\%$ fewer active transmit antennas than conventional selection protocols in order to achieve a desired level of input-output distortion.

==> Matlab/BPSK/BPSK_RSB_plots.m <==
clear
clc
%warning('off') %#ok<WNOFF>
lam_s=1;
r_cof=1;
inv_alpha_vec=r_cof*(4:0.1:4.5);
D=zeros(1,length(inv_alpha_vec));
Dp=D;

a=.5;
P=1;
A=sqrt(P/a);
o=1;

Itr=5;
k=0;
Entropy=zeros(1,Itr);
D_loc=zeros(1,Itr);

%start_point=[.621,.1533,.4,1e-2];
%start_point=[.646,.1,.01,.0889];
start_point=[0.1186,9.6141,1.9153,0.0375];
%[8,.1,5,.03];

for i=1:length(inv_alpha_vec)
    while k<Itr
        alpha=1/inv_alpha_vec(i);
        [chi,mu,pp,lam,D_ins]=fixed_point_RSB_BPSK(alpha,a,lam_s,A,o,start_point);
        s_0=[chi,mu,pp,lam];
        u=rand(1,4);
        start_point=abs(s_0+[1,.2,3,.01].*u)/norm(u,2);
        k=k+1;
        lam
        chi
        mu
        pp
        Dp_ins=10*log10(D_ins);
        Entropy(k)=alpha*(chi/(1+chi)-log(1+chi));
        D_loc(k)=D_ins;
        figure(2)
        plot(1/alpha,Dp_ins,'or')
        pause(.1)
    end
    [E,ind]=max(Entropy);
    D(i)=D_loc(ind);
    k=0;
end

Dp=10*log10(D);
figure(2)
plot((inv_alpha_vec/r_cof),Dp,'pk')
hold on

==> Matlab/BPSK/BPSK_RSB_plots_2.m <==
clear
clc
%warning('off') %#ok<WNOFF>
lam_s=1;
r_cof=1;
inv_alpha_vec=r_cof*(1:0.1:2.8);
D=zeros(1,length(inv_alpha_vec));
Dp=zeros(1,length(inv_alpha_vec));

a=.4;
P=1;
A=sqrt(P/a);
o=0;

%start_point=[0.0613,15.2247,1.9718,0.0344];
start_point=[.646,.1,.01,.0889];
% start_point=[0.1186,9.6141,1.9153,0.0375];
%start_point=[0.1186,1.6141,9.9153,0.0375];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,mu,pp,lam,D(i)]=fixed_point_RSB_BPSK(alpha,a,lam_s,A,o,start_point);
    lam
    chi
    mu
    pp
    start_point=[chi,mu,pp,lam];
    Dp(i)=10*log10(D(i));
    plot(1/alpha,Dp(i),'or')
    pause(.1)
end

Dp=10*log10(D);
%figure(2)
plot((inv_alpha_vec/r_cof),Dp,'g')
hold on

==> Matlab/BPSK/BPSK_RS_plots.m <==
clear
clc

lam_s=1;
r_cof=1;
inv_alpha_vec=r_cof*(1:0.01:6.2);
D=zeros(1,length(inv_alpha_vec));

a=.2;
P=1;
A=sqrt(P/a);

start_point=[ 1, 0.1];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,D(i)]=fixed_point_RS_BPSK(alpha,a,lam_s,A,start_point)
    start_point=[chi,lam];
    lam
    chi
end

Dp=10*log10(D);
%figure(2)
plot((inv_alpha_vec/r_cof),Dp,'k')
hold on

==> Matlab/BPSK/Copy_of_fixed_point_RS_BPSK.m <==
function [chi,lam,D]=fixed_point_RS_BPSK(alpha,a,lam_s,A,start_point)

q=a*A^2;
lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l) (1+K(x).*l)*A/2;

%tau_t=@(x,l,l_1) sqrt(P)*U(x,l)+tau(x,l_1);
%tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
% tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Ant=@(x,l) 2*qfunc(tau(x,l)/sqrt(.5*lam_rs)); %exp((tau(x,l)/sqrt(lam_rs)).^2);
Xi=@(x,l) (A/sqrt(pi*lam_rs))*exp(-tau(x,l).^2/lam_rs);
%Xi_3=@(x,l,l_1) sqrt(P*lam_rs*pi)*qfunc(tau_t(x,l,l_1)/sqrt(.5*lam_rs));
%Ant=@(x,l_1) exp(-tau(x,l_1).^2/lam_rs);

    function f=fix(t)
        %t=abs(t);
        x=t(1);
        l=t(2);
        f=[Ant(x,l)-a;
            Xi(x,l)-x./K(x)];
    end
options=optimset('TolX',1e-8,'TolFun',1e-4, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/BPSK/QPSK_RS_plots.m <==
clear
clc

lam_s=1;
r_cof=1;
inv_alpha_vec=r_cof*(1:0.05:5);
D=zeros(1,length(inv_alpha_vec));

a=.4;
P=1;
A=sqrt(P/a);

start_point=[ 2, 0.01];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,D(i)]=fixed_point_RS_QPSK(alpha,a,lam_s,A,start_point);
    start_point=[chi,lam];
    lam
    chi
end

Dp=10*log10(D);
%figure(2)
plot((inv_alpha_vec/r_cof),Dp,'k')
hold on

==> Matlab/BPSK/fixed_point_RSB_BPSK.m <==
function [chi,mu,pp,lam,D]=fixed_point_RSB_BPSK(alpha,a,lam_s,A,o,start_point)

Power=a*A^2;

e=@(x) alpha./(1+x);
g2=@(x,u,p) alpha*p./((1+x).^2+u.*p.*(1+x));
gg=@(x,u,p) sqrt(g2(x,u,p));
f2=@(x,u,p) alpha*((lam_s+Power-p)./(1+x+u.*p).^2);
ff=@(x,u,p) sqrt(f2(x,u,p));

tau=@(x,l) (1+l./e(x))*A/2;
c=@(x,l) (e(x)+l)*A^2;

dist_G=@(z) exp(-z.^2)/sqrt(pi);

Ex_1=@(x,u,p,l,z) exp(A^2*u.^2.*g2(x,u,p)-2*A*u.*ff(x,u,p).*z-u.*c(x,l));
Ex_3=@(x,u,p,l,z) exp(A^2*u.^2.*g2(x,u,p)+2*A*u.*ff(x,u,p).*z-u.*c(x,l));

I1=@(x,u,p,l,z) Ex_1(x,u,p,l,z).*qfunc(sqrt(2)*(tau(x,l)+z-A*u.*gg(x,u,p)));
I2=@(x,u,p,l,z) qfunc(-sqrt(2)*(tau(x,l)+z))-qfunc(sqrt(2)*(tau(x,l)-z));
I3=@(x,u,p,l,z) Ex_3(x,u,p,l,z).*qfunc(sqrt(2)*(tau(x,l)-z-A*u.*gg(x,u,p)));

U1=@(x,u,p,l,z) .5*dist_G(tau(x,l)-z-A*u.*gg(x,u,p))+A*u.*gg(x,u,p).*qfunc(sqrt(2)*(tau(x,l)-z-A*u.*gg(x,u,p)));
U2=@(x,u,p,l,z) .5*dist_G(tau(x,l)+z-A*u.*gg(x,u,p))+A*u.*gg(x,u,p).*qfunc(sqrt(2)*(tau(x,l)+z-A*u.*gg(x,u,p)));

I=@(x,u,p,l,z) I1(x,u,p,l,z)+I2(x,u,p,l,z)+I3(x,u,p,l,z);

    function fp1=FP1(t)
        x=t(1);
        u=t(2);
        p=t(3);
        l=t(4);
        
        integrand1=@(z) dist_G(z).*z.*(I3(x,u,p,l,z)-I1(x,u,p,l,z))./I(x,u,p,l,z);
        fp1=A*quadgk(integrand1,-Inf,Inf);
    end

    function fp2=FP2(t)
        x=t(1);
        u=t(2);
        p=t(3);
        l=t(4);
        
        integrand2=@(z) dist_G(z).*(Ex_3(x,u,p,l,z).*U1(x,u,p,l,z)+Ex_1(x,u,p,l,z).*U2(x,u,p,l,z))./I(x,u,p,l,z);
        fp2=A*quadgk(integrand2,-Inf,Inf);
    end

    function fp3=FP3(t)
        x=t(1);
        u=t(2);
        p=t(3);
        l=t(4);
        
        integrand3=@(z) dist_G(z).*(I1(x,u,p,l,z)+I3(x,u,p,l,z))./I(x,u,p,l,z);
        fp3=A^2*quadgk(integrand3,-Inf,Inf);
    end

    function fp4=FP4(t)
        x=t(1);
        u=t(2);
        p=t(3);
        l=t(4);
        
        integrand4=@(z) dist_G(z).*log(I(x,u,p,l,z));
        fp4=quadgk(integrand4,-Inf,Inf);
    end

FPP4_1=@(x,u,p,l) alpha*log(1+u.*p./(1+x))-l.*u*Power+2*alpha*x./(1+x);
FPP4_2=@(x,u,p,l) alpha*(u*Power+2*x+u.*p-2*lam_s*u.*(x+u.*p)-2*o*lam_s*u.*x)./(1+x+u.*p);
FPP4_3=@(x,u,p,l) 2*alpha*u.*(x+u.*p).*(Power-p-lam_s*(x+u.*p))./(1+x+u.*p).^2;

    function fix=fixed_point(t)
        t=abs(t);
        x=t(1);
        u=t(2);
        p=t(3);
        l=t(4);
         fix=[FP1(t)-ff(x,u,p).*(x+u.*p);
             FP2(t)-gg(x,u,p).*(x+Power*u);
             FP3(t)-Power;
             FP4(t)-FPP4_1(x,u,p,l)+FPP4_2(x,u,p,l)-FPP4_3(x,u,p,l)];
    end
options=optimset('TolX',1e-8,'TolFun',1e-6, 'MaxFunEvals', 1000000, 'MaxIter', 100000,'Algorithm','levenberg-marquardt');
solution=fsolve(@fixed_point,start_point,options);
solution=abs(solution);

chi=solution(1);
mu=solution(2);
pp=solution(3);
lam=solution(4);

eta=chi+mu*pp;
qq=Power-pp;
D=(lam_s+qq)/(1+eta)^2+pp/(1+eta)/(1+chi);
end

==> Matlab/BPSK/fixed_point_RS_BPSK.m <==
function [chi,lam,D]=fixed_point_RS_BPSK(alpha,a,lam_s,A,start_point)

q=a*A^2;
lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l) (1+K(x).*l)*A/2;

%tau_t=@(x,l,l_1) sqrt(P)*U(x,l)+tau(x,l_1);
%tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
% tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Ant=@(x,l) 2*qfunc(tau(x,l)/sqrt(.5*lam_rs)); %exp((tau(x,l)/sqrt(lam_rs)).^2);
Xi=@(x,l) (A/sqrt(pi*lam_rs))*exp(-tau(x,l).^2/lam_rs);
%Xi_3=@(x,l,l_1) sqrt(P*lam_rs*pi)*qfunc(tau_t(x,l,l_1)/sqrt(.5*lam_rs));
%Ant=@(x,l_1) exp(-tau(x,l_1).^2/lam_rs);

    function f=fix(t)
        %t=abs(t);
        x=t(1);
        l=t(2);
        f=[Ant(x,l)-a;
            Xi(x,l)-x./K(x)];
    end
options=optimset('TolX',1e-6,'TolFun',1e-4, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/BPSK/fixed_point_RS_QPSK.m <==
function [chi,lam,D]=fixed_point_RS_QPSK(alpha,a,lam_s,A,start_point)

q=a*A^2;
lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l) (1+K(x).*l)*A/2;

QQ=@(y) qfunc(y/sqrt(.5*lam_rs));
EE=@(y) exp(-y.^2/lam_rs);
%tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
% tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Ant=@(x,l) 1-(1-2*QQ(tau(x,l))).^2; %exp((tau(x,l)/sqrt(lam_rs)).^2);
Xi=@(x,l) quadgk(@(y) y.*QQ(y).*EE(y)/lam_rs,tau(x,l),Inf);
C_0=2*A/sqrt(pi*lam_rs);

    function f=fix(t)
%         t=abs(t);
        x=t(1);
        l=t(2);
        f=[Ant(x,l)-a;
            C_0*(EE(tau(x,l))-4*Xi(x,l))-x./K(x)];
    end

options=optimset('TolX',1e-6,'TolFun',1e-5, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/BPSK/lower_bound.m <==
M=4;
rho=1;
%eta=.5;
P=1;
options=optimset('TolX',1e-8,'TolFun',1e-10, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
f=@(x,r) x./(rho+P)-log(x)-r.*log(1+M)-1+log(rho+P);

r_vec=1:.1:7;
leng=length(r_vec);
D=zeros(leng,1);
for n=1:leng
    r=r_vec(n);
    D(n)=fsolve(@(x) f(x,r), .1, options);
end
D_dB=10*log10(D);
plot(r_vec,D_dB,'--r')
hold on

==> Matlab/Norm_0_Final/Mutual_information_zero.m <==
clear
clc

%source power
q=.5; %average power
a=.7; %fraction of active antennas



alpha_inv=1:.2:2.7;
lam_s_vec=.8:.05:2.5;
sigma2=.5;

start_point=[ .01, .01, 1e-2];

D_replica=zeros(1,length(lam_s_vec));
MI_f=zeros(1,length(alpha_inv));

for j=1:length(alpha_inv)
    alpha=1/alpha_inv(j);
    for t=1:length(lam_s_vec)
        lam_s=lam_s_vec(t);
        % replica solution
        [chi,lam,lam_1,D_replica(t)]=fixed_point_RZF_Ant_Sel(alpha,q,a,lam_s,start_point);
        start_point=[chi,lam,lam_1];
    end
    MI=log2(lam_s_vec./(sigma2+D_replica));
    MI_f(j)=max(MI);
end


%%
hold on
plot(alpha_inv,MI_f,'b')

==> Matlab/Norm_0_Final/Norm_0_plus_Simulation.m <==
clear
clc

lam_s=1; %source power
q=.5; %average power
a=.65; %fraction of active antennas

N=64; %source length
q_N=q*N;
itr=100; %simulation length

inv_alpha_vec=1:.2:3;

start_point=[ .01, .01, 1e-2];
D=zeros(1,length(inv_alpha_vec)); 
D_replica=D;

Lambda=zeros(length(inv_alpha_vec),1);
Ant=zeros(length(inv_alpha_vec),1);
POW=zeros(length(inv_alpha_vec),1);

for t=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(t);
    % replica solution
    [chi,lam,lam_0,D_replica(t)]=fixed_point_RZF_Ant_Sel(alpha,q,a,lam_s,start_point);
    start_point=[chi,lam,lam_0];
    % simulations
    K=floor(alpha*N);
    D_loc=zeros(itr,1);
    for j=1:itr
        t %#ok<NOPTS>
        j %#ok<NOPTS>
        clear x H s M inx H_neu x_neu amplitudes
        H=randn(K,N)/sqrt(2*N)+1i*randn(K,N)/sqrt(2*N);
        s=randn(K,1)*sqrt(lam_s/2)+1i*randn(K,1)*sqrt(lam_s/2);
        Lambda(t)=Lambda(t)+s'*s/K/itr;
        M=floor(a*N);
        amplitudes=sum(abs(H).^2)';
        [~,inx]=sort(-amplitudes);
        inx=inx(1:M);
        H_neu=H(:,inx);
        
        cvx_begin quiet
            variable x(M) complex ;
            minimize((H_neu*x-s)'*(H_neu*x-s));
            subject to
                x'*x <= q_N;
        cvx_end
               
        x_neu=zeros(N,1);
        x_neu(inx)=x;
        
        Ant(t)=Ant(t)+sum(x_neu~=0)/N/itr;
        POW(t)=POW(t)+x_neu'*x_neu/N/itr;
        
        D_loc(j)=norm(H*x_neu-s,2)^2/K;
    end
    D(t)=mean(D_loc);
end
%%
hold on
%plot(inv_alpha_vec,10*log10(D_replica))
plot(inv_alpha_vec,10*log10(D),'r p')


==> Matlab/Norm_0_Final/dist_alph_RZF_Ant_Sel.m <==
% clear
% clc

lam_s=1;

r_cof=1;

inv_alpha_vec=r_cof*(1:.05:2.8);
D=zeros(1,length(inv_alpha_vec));
q=.5;
a=0.7;

start_point=[ .01, .01, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_0,D(i)]=fixed_point_RZF_Ant_Sel(alpha,q,a,lam_s,start_point);
    start_point=[chi,lam,lam_0];
end
D(i)
plot(inv_alpha_vec/r_cof,10*log10(D),'--r')
hold on

==> Matlab/Norm_0_Final/fixed_point_RZF_Ant_Sel.m <==
function [chi,lam, lam_0,D]=fixed_point_RZF_Ant_Sel(alpha,q,a,lam_s,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l,l_0) sqrt(K(x).*l_0.*(1+K(x).*l));

Xi=@(x,l,l_0) (lam_rs+tau(x,l,l_0).^2)/((1+K(x).*l).^2);
Ant=@(x,l,l_0) exp(-tau(x,l,l_0).^2/lam_rs);

    function f=fix(t)
        t=abs(t);
        x=t(1);
        l=t(2);
        l_0=t(3);
       f=[Ant(x,l,l_0)-a;
           Xi(x,l,l_0).*Ant(x,l,l_0)-q;
           K(x).*(1+K(x).*l)*q/lam_rs-x];       
    end
options=optimset('TolX',1e-6,'TolFun',5e-3, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_0=solution(3)

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/Norm_1_Final_with_CVX/Mutual_information.m <==
clear
clc

%source power
q=.5; %average power
a=.3; %fraction of active antennas



alpha_inv=1:.2:5;
lam_s_vec=.8:.05:2.5;
sigma2=.5;

start_point=[ .01, .01, 1e-2];

D_replica=zeros(1,length(lam_s_vec));
MI_f=zeros(1,length(alpha_inv));

for j=1:length(alpha_inv)
    alpha=1/alpha_inv(j);
    for t=1:length(lam_s_vec)
        lam_s=lam_s_vec(t);
        % replica solution
        [chi,lam,lam_1,D_replica(t)]=norm_1_fixed(alpha,q,a,lam_s,start_point);
        start_point=[chi,lam,lam_1];
    end
    MI=log2(lam_s_vec./(sigma2+D_replica));
    MI_f(j)=max(MI);
end


%%
hold on
plot(alpha_inv,MI_f,'b')

==> Matlab/Norm_1_Final_with_CVX/Norm_1_selection.m <==
clear
clc

lam_s=1; %source power
q=.5; %average power
a=1; %fraction of active antennas

r_cof=1;

inv_alpha_vec=r_cof*(1:.05:3);

start_point=[ .01, .01, 1e-2];

D_replica=zeros(1,length(inv_alpha_vec)); 


for t=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(t);
    % replica solution
    [chi,lam,lam_1,D_replica(t)]=norm_1_fixed(alpha,q,a,lam_s,start_point);
    start_point=[chi,lam,lam_1];
end

hold on
plot(inv_alpha_vec/r_cof,10*log10(D_replica),'r')


==> Matlab/Norm_1_Final_with_CVX/Norm_1_selection_archive.m <==
%norm1
clear
clc

lam_s=1;

r_cof=1;

inv_alpha_vec=r_cof*(1:.2:3);
D=zeros(1,length(inv_alpha_vec));
q=.5;

a=.3;
start_point=[ .01, .01, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_1,D(i)]=norm_1_fixed(alpha,q,a,lam_s,start_point);
    start_point=[chi,lam,lam_1];
end
D(i);
plot(inv_alpha_vec/r_cof,10*log10(D),'k')
hold on

==> Matlab/Norm_1_Final_with_CVX/norm_1_CVX_tuned.m <==
clear
clc

lam_s=1; %source power
q=.5; %average power
a=.3; %fraction of active antennas

N=128; %source length
itr=200; %simulation length

inv_alpha_vec=1:.5:5;

start_point=[ .01, .01, 1e-2];
D=zeros(1,length(inv_alpha_vec)); 
D_replica=D;

Lambda=zeros(length(inv_alpha_vec),1);
Ant=zeros(length(inv_alpha_vec),1);
POW=zeros(length(inv_alpha_vec),1);

for t=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(t);
    % replica solution
    [chi,lam,lam_1,D_replica(t)]=norm_1_fixed(alpha,q,a,lam_s,start_point);
    start_point=[chi,lam,lam_1];
    % simulations
    K=floor(alpha*N);
    D_loc=zeros(itr,1);
    for j=1:itr
        t %#ok<NOPTS>
        j %#ok<NOPTS>
        clear x H s
        H=randn(K,N)/sqrt(2*N)+1i*randn(K,N)/sqrt(2*N);
        s=randn(K,1)*sqrt(lam_s/2)+1i*randn(K,1)*sqrt(lam_s/2);
        Lambda(t)=Lambda(t)+s'*s/K/itr;
        cvx_begin quiet
            variable x(N) complex ;
            minimize((H*x-s)'*(H*x-s)+lam*(x'*x)+lam_1*norm(x,1));
        cvx_end
        
        ind=(abs(x) <= 1e-6);
        x(ind)=0; %#ok<SAGROW>
        
        Ant(t)=Ant(t)+sum(x~=0)/N/itr;
        POW(t)=POW(t)+x'*x/N/itr;
        
        D_loc(j)=norm(H*x-s,2)^2/K;
    end
    D(t)=mean(D_loc);
end
%%
hold on
%plot(inv_alpha_vec,10*log10(D_replica))
plot(inv_alpha_vec,10*log10(D),'r p')


==> Matlab/Norm_1_Final_with_CVX/norm_1_fixed.m <==
function [chi,lam, lam_1,D]=norm_1_fixed(alpha,q,a,lam_s,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l_1) .5*K(x).*l_1;

Xi_1=@(x,l,l_1) (lam_rs)./((1+K(x).*l).^2);
Xi_2=@(x,l,l_1) sqrt(pi*lam_rs)*tau(x,l_1).*qfunc(tau(x,l_1)/sqrt(.5*lam_rs));
Ant=@(x,l,l_1) exp(-tau(x,l_1).^2/lam_rs);

    function f=fix(t)
        %t=abs(t);
        x=t(1);
        l=t(2);
        l_1=t(3);
       f=[Ant(x,l,l_1)-a;
           Xi_1(x,l,l_1).*Ant(x,l,l_1)-2*Xi_2(x,l,l_1)./((1+K(x).*l).^2)-q;
           lam_rs*(1+K(x).*l).*x./K(x)+Xi_2(x,l,l_1)-lam_rs*Ant(x,l,l_1)];       
    end
options=optimset('TolX',1e-6,'TolFun',5e-3, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_1=solution(3);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/Peak_Power/dist_alpha.m <==
clear
clc

lam_s=2;
r_cof=1;
inv_alpha_vec=r_cof*(2:.1:4);
D=zeros(1,length(inv_alpha_vec));

PAPR=6;
q=.5;
P=q*10^(PAPR/10);
a=1;
start_point=[ .1, .1, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_0,D(i)]=fixed_point(alpha,q,a,lam_s,P,start_point);
    start_point=[chi,lam,lam_0];
end
Dp=10*log10(D);
figure(2)
plot(inv_alpha_vec/r_cof,Dp,'--k')
hold on

==> Matlab/Peak_Power/fixed_point.m <==
function [chi,lam, lam_0,D]=fixed_point(alpha,q,a,lam_s,P,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l,l_0) sqrt(K(x).*l_0.*(1+K(x).*l));

tau_t=@(x,l) (1+K(x).*l)*sqrt(P);
tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Xi=@(x,l,l_0) (lam_rs+tau(x,l,l_0).^2).*exp(-tau(x,l,l_0).^2/lam_rs)-(lam_rs+tau_t(x,l).^2).*exp(-tau_t(x,l).^2/lam_rs);
Ant=@(x,l,l_0) exp(-tau(x,l,l_0).^2/lam_rs)+exp(-tau_h(x,l,l_0).^2/lam_rs)-exp(-tau_t(x,l).^2/lam_rs);

    function f=fix(t)
        t=abs(t);
        x=t(1);
        l=t(2);
        l_0=t(3);
       f=[Ant(x,l,l_0)-a;
           Xi(x,l,l_0)./(1+K(x).*l).^2+P*exp(-tau_h(x,l,l_0).^2/lam_rs)-q;
           K(x).*Xi(x,l,l_0)./(1+K(x).*l)/lam_rs+(sqrt(P)/lam_rs)*K(x).*tau_h(x,l,l_0).*exp(-tau_h(x,l,l_0).^2/lam_rs)+K(x).*sqrt(pi*P/lam_rs).*qfunc(sqrt(2/lam_rs)*tau_h(x,l,l_0))-x];       
    end
options=optimset('TolX',1e-8,'TolFun',1e-3, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
%solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_0=solution(3)

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/Peak_Power_Final/PLOT.m <==
figure(1)
hold on

MI2C=log2(1+1/.1);

plot(xdata2,MI2C*ones(size(xdata2)),'r')


% MI4C=log2(1./(.1+10.^(ETA4C/10)));
% plot(xdata,MI4C,'r')
% 
% MI2=log2(1./(.1+10.^(ETA2/10)));
% plot(xdata2,MI2,'--')
% hold on
% 
% MI4=log2(1./(.1+10.^(ETA4/10)));
% plot(xdata2,MI4,'--r')

==> Matlab/Peak_Power_Final/dist_alpha.m <==
% clear
% clc
clear D Dp
lam_s=1;
r_cof=1;
inv_alpha_vec=r_cof*(1:.2:7);
D=zeros(1,length(inv_alpha_vec));

PAPR=0;
q=1;
P=q*10^(PAPR/10);
a=1;
start_point=[ 1, .03, 2e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_0,D(i)]=fixed_point(alpha,q,a,lam_s,P,start_point);
    
    hold on
    plot(1/alpha,10*log10(D(i)),'bp')
    pause(.1)
    start_point=[chi,lam,lam_0]
end
Dp=10*log10(D);
% figure(2)
plot(inv_alpha_vec/r_cof,Dp,'--b')
hold on

==> Matlab/Peak_Power_Final/dist_alpha_norm_1_PP.m <==
clear
clc

lam_s=1;
r_cof=1;
inv_alpha_vec=r_cof*(1:0.05:3);
D=zeros(1,length(inv_alpha_vec));

PAPR=3;
q=.5;
P=q*10^(PAPR/10);
a=.7;
start_point=[1, .012, .06];

for i=1:length(inv_alpha_vec)
    
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_1,D(i)]=fixed_point_norm_1_PP(alpha,q,a,lam_s,P,start_point);
    
    hold on
    plot(1/alpha,10*log10(D(i)),'r o')
    pause(.1)
    
    start_point=[chi,lam,lam_1]
end

Dp=10*log10(D);
%figure(2)
plot(inv_alpha_vec/r_cof,Dp,'color',rand(1,3))
hold on

==> Matlab/Peak_Power_Final/fixed_point.m <==
function [chi,lam, lam_0,D]=fixed_point(alpha,q,a,lam_s,P,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l,l_0) sqrt(K(x).*l_0.*(1+K(x).*l));

tau_t=@(x,l) (1+K(x).*l)*sqrt(P);
tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Xi=@(x,l,l_0) (lam_rs+tau(x,l,l_0).^2).*exp(-tau(x,l,l_0).^2/lam_rs)-(lam_rs+tau_t(x,l).^2).*exp(-tau_t(x,l).^2/lam_rs);
Ant=@(x,l,l_0) exp(-tau(x,l,l_0).^2/lam_rs)+exp(-tau_h(x,l,l_0).^2/lam_rs)-exp(-tau_t(x,l).^2/lam_rs);

    function f=fix(t)
%         t=abs(t);
        x=t(1);
        l=t(2);
        l_0=t(3);
       f=[Ant(x,l,l_0)-a;
           Xi(x,l,l_0)./(1+K(x).*l).^2+P*exp(-tau_h(x,l,l_0).^2/lam_rs)-q;
           K(x).*Xi(x,l,l_0)./(1+K(x).*l)/lam_rs+(sqrt(P)/lam_rs)*K(x).*tau_h(x,l,l_0).*exp(-tau_h(x,l,l_0).^2/lam_rs)+K(x).*sqrt(pi*P/lam_rs).*qfunc(sqrt(2/lam_rs)*tau_h(x,l,l_0))-x];       
    end
options=optimset('TolX',1e-6,'TolFun',1e-5, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
% solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_0=solution(3)

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/Peak_Power_Final/fixed_point_norm_1_PP.m <==
function [chi,lam, lam_1,D]=fixed_point_norm_1_PP(alpha,q,a,lam_s,P,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;
U=@(x,l) 1+K(x).*l;

tau=@(x,l_1) .5*K(x).*l_1;

tau_t=@(x,l,l_1) sqrt(P)*U(x,l)+tau(x,l_1);
%tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
% tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Xi_1=@(x,l,l_1) lam_rs.*(exp(-tau(x,l_1).^2/lam_rs)-exp(-tau_t(x,l,l_1).^2/lam_rs));
Xi_2=@(x,l,l_1) sqrt(lam_rs*pi)*tau(x,l_1).*(qfunc(tau(x,l_1)/sqrt(.5*lam_rs))-qfunc(tau_t(x,l,l_1)/sqrt(.5*lam_rs)));
Xi_3=@(x,l,l_1) sqrt(lam_rs*pi)*(tau(x,l_1).*qfunc(tau(x,l_1)/sqrt(.5*lam_rs))-tau_t(x,l,l_1).*qfunc(tau_t(x,l,l_1)/sqrt(.5*lam_rs)));
%Xi_3=@(x,l,l_1) sqrt(P*lam_rs*pi)*qfunc(tau_t(x,l,l_1)/sqrt(.5*lam_rs));

Ant=@(x,l_1) exp(-tau(x,l_1).^2/lam_rs);

    function f=fix(t)
%         t=abs(t);
        x=t(1);
        l=t(2);
        l_1=t(3);
       f=[Ant(x,l_1)-a;
           Xi_1(x,l,l_1)./(U(x,l).^2)-2*Xi_2(x,l,l_1)./(U(x,l).^2)-q;
           Xi_1(x,l,l_1)./U(x,l)./lam_rs-Xi_3(x,l,l_1)./U(x,l)./lam_rs-x./K(x)];
    end
options=optimset('TolX',1e-6,'TolFun',1e-4, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_1=solution(3);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/Peak_Power_Final/norm_1_CVX_tuned.m <==
clear
clc

lam_s=1; %source power

PAPR=8;
q=.5;
P=q*10^(PAPR/10);

a=.5; %fraction of active antennas

N=64; %source length
itr=200; %simulation length

inv_alpha_vec=1:.5:3;

start_point=[1, .012, .06];
D=zeros(1,length(inv_alpha_vec)); 
D_replica=D;

Lambda=zeros(length(inv_alpha_vec),1);
Ant=zeros(length(inv_alpha_vec),1);
POW=zeros(length(inv_alpha_vec),1);

for t=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(t);
    % replica solution
    [chi,lam,lam_1,D_replica(t)]=fixed_point_norm_1_PP(alpha,q,a,lam_s,P,start_point);
    start_point=[chi,lam,lam_1];
    % simulations
    K=floor(alpha*N);
    D_loc=zeros(itr,1);
    for j=1:itr
        t %#ok<NOPTS>
        j %#ok<NOPTS>
        clear x H s
        H=randn(K,N)/sqrt(2*N)+1i*randn(K,N)/sqrt(2*N);
        s=randn(K,1)*sqrt(lam_s/2)+1i*randn(K,1)*sqrt(lam_s/2);
        Lambda(t)=Lambda(t)+s'*s/K/itr;
        cvx_begin quiet
            variable x(N) complex ;
            minimize((H*x-s)'*(H*x-s)+lam*(x'*x)+lam_1*norm(x,1));
            subject to
            norm( x, Inf ) <= P
        cvx_end
        
        ind=(abs(x) <= 1e-6);
        x(ind)=0; %#ok<SAGROW>
        
        Ant(t)=Ant(t)+sum(x~=0)/N/itr;
        POW(t)=POW(t)+x'*x/N/itr;
        
        D_loc(j)=norm(H*x-s,2)^2/K;
    end
    D(t)=mean(D_loc);
end
%%
hold on
%plot(inv_alpha_vec,10*log10(D_replica))
plot(inv_alpha_vec,10*log10(D),'r p')


==> Matlab/RZF_Ant_Sel/Norm_1_selection.m <==
%norm1
clear
clc

lam_s=1;

r_cof=1;

inv_alpha_vec=r_cof*(1:.2:3);
D=zeros(1,length(inv_alpha_vec));
q=.5;

a=.3;
start_point=[ .01, .01, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_1,D(i)]=norm_1_fixed(alpha,q,a,lam_s,start_point)
    start_point=[chi,lam,lam_1];
end
D(i)
plot(inv_alpha_vec/r_cof,10*log10(D),'k')
hold on

==> Matlab/RZF_Ant_Sel/dist_alph_RZF_Ant_Sel.m <==
clear
clc

lam_s=2;

r_cof=1;

inv_alpha_vec=r_cof*(1:.1:3);
D=zeros(1,length(inv_alpha_vec));
q=.5;

a=.7;
start_point=[ .01, .01, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_0,D(i)]=fixed_point_RZF_Ant_Sel(alpha,q,a,lam_s,start_point);
    start_point=[chi,lam,lam_0];
end
D(i)
plot(inv_alpha_vec/r_cof,10*log10(D),'+b')
hold on

==> Matlab/RZF_Ant_Sel/dist_alpha_norm_1_PP.m <==
clear
clc

lam_s=1;
r_cof=1;
inv_alpha_vec=r_cof*(1:0.1:3);
D=zeros(1,length(inv_alpha_vec));

PAPR=3;
q=.5;
P=q*10^(PAPR/10);
a=.7;
start_point=[ .01, .01, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_1,D(i)]=fixed_point_norm_1_PP(alpha,q,a,lam_s,P,start_point);
    start_point=[chi,lam,lam_1];
end
Dp=10*log10(D);
figure(2)
plot(inv_alpha_vec/r_cof,Dp,'r')
hold on

==> Matlab/RZF_Ant_Sel/fixed_point_RZF_Ant_Sel.m <==
function [chi,lam, lam_0,D]=fixed_point_RZF_Ant_Sel(alpha,q,a,lam_s,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l,l_0) sqrt(K(x).*l_0.*(1+K(x).*l));

Xi=@(x,l,l_0) (lam_rs+tau(x,l,l_0).^2)/((1+K(x).*l).^2);
Ant=@(x,l,l_0) exp(-tau(x,l,l_0).^2/lam_rs);

    function f=fix(t)
        t=abs(t);
        x=t(1);
        l=t(2);
        l_0=t(3);
       f=[Ant(x,l,l_0)-a;
           Xi(x,l,l_0).*Ant(x,l,l_0)-q;
           K(x).*(1+K(x).*l)*q/lam_rs-x];       
    end
options=optimset('TolX',1e-6,'TolFun',5e-3, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_0=solution(3)

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/RZF_Ant_Sel/fixed_point_norm_1_PP.m <==
function [chi,lam, lam_1,D]=fixed_point_norm_1_PP(alpha,q,a,lam_s,P,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;
U=@(x,l) 1+K(x).*l;

tau=@(x,l_1) .5*K(x).*l_1;

tau_t=@(x,l,l_1) sqrt(P)*U(x,l)+tau(x,l_1);
%tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
% tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Xi_1=@(x,l,l_1) lam_rs.*(exp(-tau(x,l_1).^2/lam_rs)-exp(-tau_t(x,l,l_1).^2/lam_rs));
Xi_2=@(x,l,l_1) sqrt(lam_rs*pi)*tau(x,l_1).*(qfunc(tau(x,l_1)/sqrt(.5*lam_rs))-qfunc(tau_t(x,l,l_1)/sqrt(.5*lam_rs)));
Xi_3=@(x,l,l_1) sqrt(P*lam_rs*pi)*qfunc(tau_t(x,l,l_1)/sqrt(.5*lam_rs));

Ant=@(x,l_1) exp(-tau(x,l_1).^2/lam_rs);

    function f=fix(t)
%         t=abs(t);
        x=t(1);
        l=t(2);
        l_1=t(3);
       f=[Ant(x,l_1)-a;
           Xi_1(x,l,l_1)./(U(x,l).^2)-2*Xi_2(x,l,l_1)./(U(x,l).^2)-q;
           Xi_1(x,l,l_1)./U(x,l)-Xi_2(x,l,l_1)./U(x,l)+Xi_3(x,l,l_1)-lam_rs*x./K(x)];
    end
options=optimset('TolX',1e-8,'TolFun',1e-4, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
%solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_1=solution(3);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/RZF_Ant_Sel/norm_1_fixed.m <==
function [chi,lam, lam_1,D]=norm_1_fixed(alpha,q,a,lam_s,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l_1) .5*K(x).*l_1;

Xi_1=@(x,l,l_1) (lam_rs)./((1+K(x).*l).^2);
Xi_2=@(x,l,l_1) sqrt(pi*lam_rs)*tau(x,l_1).*qfunc(tau(x,l_1)/sqrt(.5*lam_rs));
Ant=@(x,l,l_1) exp(-tau(x,l_1).^2/lam_rs);

    function f=fix(t)
       % t=abs(t);
        x=t(1);
        l=t(2);
        l_1=t(3);
       f=[Ant(x,l,l_1)-a;
           Xi_1(x,l,l_1).*Ant(x,l,l_1)-2*Xi_2(x,l,l_1)./((1+K(x).*l).^2)-q;
           lam_rs*(1+K(x).*l).*x./K(x)+Xi_2(x,l,l_1)-lam_rs*Ant(x,l,l_1)];       
    end
options=optimset('TolX',1e-6,'TolFun',5e-3, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
%solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_1=solution(3);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/assa/CE_RS_plots.m <==
clear
clc

lam_s=1;
r_cof=1;
inv_alpha_vec=r_cof*(.1:0.01:4);
D=zeros(1,length(inv_alpha_vec));

a=.55;
P=.5;
A=sqrt(P/a);

start_point=[ 1, 0.1];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,D(i)]=fixed_point_RS_CE(alpha,a,lam_s,A,start_point);
    start_point=[chi,lam];
    lam
    chi
end

Dp=10*log10(D);
%figure(2)
plot((inv_alpha_vec/r_cof),Dp,'r')
hold on

==> Matlab/assa/fixed_point_RS_CE.m <==
function [chi,lam,D]=fixed_point_RS_CE(alpha,a,lam_s,A,start_point)

q=a*A^2;
lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l) (1+K(x).*l)*A/2;

%tau_t=@(x,l,l_1) sqrt(P)*U(x,l)+tau(x,l_1);
%tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
% tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Ant=@(x,l) exp(-(tau(x,l)/sqrt(lam_rs)).^2);%2*qfunc(tau(x,l)/sqrt(.5*lam_rs)); %
Xi=@(x,l) A*tau(x,l).*Ant(x,l)+sqrt(pi*lam_rs)*A*qfunc(tau(x,l)/sqrt(.5*lam_rs));
%Xi_3=@(x,l,l_1) sqrt(P*lam_rs*pi)*qfunc(tau_t(x,l,l_1)/sqrt(.5*lam_rs));
%Ant=@(x,l_1) exp(-tau(x,l_1).^2/lam_rs);

    function f=fix(t)
        %t=abs(t);
        x=t(1);
        l=t(2);
        f=[Ant(x,l)-a;
            Xi(x,l)-lam_rs*x./K(x)];
    end
options=optimset('TolX',1e-6,'TolFun',1e-4, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/assa/fixed_point_RZF_Ant_Sel.m <==
function [chi,lam, lam_0,D]=fixed_point_RZF_Ant_Sel(alpha,P,a,lam_s,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l,l_0) sqrt(K(x).*l_0.*(1+K(x).*l));

Xi=@(x,l,l_0) (lam_rs+tau(x,l,l_0).^2)/((1+K(x).*l).^2);
Ant=@(x,l,l_0) exp(-tau(x,l,l_0).^2/lam_rs);

    function f=fix(t)
        t=abs(t);
        x=t(1);
        l=t(2);
        l_0=t(3);
       f=[Ant(x,l,l_0)-a;
           Xi(x,l,l_0).*Ant(x,l,l_0)-q;
           K(x).*(1+K(x).*l)*q/lam_rs-x];       
    end
options=optimset('TolX',1e-6,'TolFun',5e-3, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_0=solution(3)

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/norm_1_Peak_Power/dist_alpha_norm_1_PP.m <==
clear
clc

lam_s=2;
r_cof=.8;
inv_alpha_vec=r_cof*(1:.2:5);
D=zeros(1,length(inv_alpha_vec));

PAPR=3;
q=.5;
P=q*10^(PAPR/10);
a=1;
start_point=[ .1, .1, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_0,D(i)]=fixed_point_norm_1_PP(alpha,q,a,lam_s,P,start_point);
    start_point=[chi,lam,lam_0];
end
Dp=10*log10(D);
%figure(2)
plot(inv_alpha_vec/r_cof,Dp,'r')
hold on

==> Matlab/norm_1_Peak_Power/fixed_point_norm_1_PP.m <==
function [chi,lam, lam_1,D]=fixed_point_norm_1_PP(alpha,q,a,lam_s,P,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;
U=@(x,l) 1+K(x).*l;

tau=@(x,l_1) .5*K(x).*l_1;

tau_t=@(x,l,l_1) sqrt(P)*U(x,l)+tau(x,l_1);
%tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
% tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Xi_1=@(x,l,l_1) lam_rs.*(exp(-tau(x,l_1).^2/lam_rs)-exp(-tau_t(x,l,l_1).^2/lam_rs));
Xi_2=@(x,l,l_1) tau(x,l_1).quadgk(@(v) exp(-v.^2/lam_rs),tau(x,l_1),tau_t(x,l,l_1));
Xi_3=@(x,l,l_1) sqrt(P*lam_rs*pi)*qfunc(tau_t(x,l,l_1)/sqrt(.5*lam_rs));

Ant=@(x,l_1) exp(-tau(x,l_1).^2/lam_rs);

    function f=fix(t)
       % t=abs(t);
        x=t(1);
        l=t(2);
        l_1=t(3);
       f=[Ant(x,l_1)-a;
           Xi_1(x,l,l_0)./(U(x,l).^2)-2*Xi_2(x,l,l_0)./(U(x,l).^2)-q;
           Xi_1(x,l,l_0)./U(x,l)-Xi_2(x,l,l_0)./U(x,l)+Xi_3(x,l,l_1)-lam_rs*x./K(x)];
    end
options=optimset('TolX',1e-8,'TolFun',1e-3, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
%solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_1=solution(3);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/norm_1_RZF_Ant_Sel/Norm_1_selection.m <==
%norm1
clear
clc

lam_s=1;

r_cof=1;

inv_alpha_vec=r_cof*(1:.2:5);
D=zeros(1,length(inv_alpha_vec));
q=.55;

a=.25;

start_point=[ .01, .01, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_0,D(i)]=norm_1_fixed(alpha,q,a,lam_s,start_point)
    start_point=[chi,lam,lam_0];
end
D(i)
hold on
plot(inv_alpha_vec/r_cof,10*log10(D),'--r')


==> Matlab/norm_1_RZF_Ant_Sel/norm_1_CVX.m <==
%[chi,lam, lam_1,D]=norm_1_fixed(alpha,q,a,lam_s,start_point)
clear
clc

lam_s=1;
%r_cof=1;
q=.5; %average power
a=1; %fraction of active antennas

N=64;
itr=100;

inv_alpha_vec=1:.5:2;
D=zeros(1,length(inv_alpha_vec)); D_replica=D;
start_point=[ .01, .01, 1e-2];

for k=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(k);
    
    
    [chi,lam,lam_0,D_replica(k)]=norm_1_fixed(alpha,q,a,lam_s,start_point);
    start_point=[chi,lam,lam_0];
    
    K=floor(alpha*N);
    D_loc=zeros(itr,1);
    for j=1:itr
        k
        j
        clear x H s
        H=randn(K,N)/sqrt(2*N)+1i*randn(K,N)/sqrt(2*N);
        s=randn(K,1)*sqrt(lam_s/2)+1i*randn(K,1)/sqrt(lam_s/2);
        cvx_begin quiet
            variable x(N) complex ;
            minimize((H*x-s)'*(H*x-s)+lam*(x'*x)+lam_0*norm(x,1));
        cvx_end
        ind=abs(x)<1e-6;
        x(ind)=0;
        D_loc(j)=norm(H*x-s,2)^2/K;
    end
    D(k)=mean(D_loc);
end
%%
hold on
plot(inv_alpha_vec,10*log10(D_replica))
plot(inv_alpha_vec,10*log10(D),'r p')


==> Matlab/norm_1_RZF_Ant_Sel/norm_1_CVX_tuned.m <==
clear
clc

lam_s=1; %source power
q=.5; %average power
a=.3; %fraction of active antennas

N=64; %source length
itr=20; %simulation length

inv_alpha_vec=1:.5:2.5;

start_point=[ .01, .01, 1e-2];
D=zeros(1,length(inv_alpha_vec)); 
D_replica=D;

Lambda=zeros(length(inv_alpha_vec),1);
Ant=zeros(length(inv_alpha_vec),1);
POW=zeros(length(inv_alpha_vec),1);

for t=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(t);
    % replica solution
    [chi,lam,lam_0,D_replica(t)]=norm_1_fixed(alpha,q,a,lam_s,start_point);
    start_point=[chi,lam,lam_0];
    % simulations
    K=floor(alpha*N);
    D_loc=zeros(itr,1);
    for j=1:itr
        t %#ok<NOPTS>
        j %#ok<NOPTS>
        clear x H s
        H=randn(K,N)/sqrt(2*N)+1i*randn(K,N)/sqrt(2*N);
        s=randn(K,1)*sqrt(lam_s/2)+1i*randn(K,1)*sqrt(lam_s/2);
        Lambda(t)=Lambda(t)+s'*s/K/itr;
        cvx_begin quiet
            variable x(N) complex ;
            minimize((H*x-s)'*(H*x-s)+lam*(x'*x)+lam_0*norm(x,1));
        cvx_end
        
        ind=(abs(x) <= 1e-6);
        x(ind)=0; %#ok<SAGROW>
        
        Ant(t)=Ant(t)+sum(x~=0)/N/itr;
        POW(t)=POW(t)+x'*x/N/itr;
        
        D_loc(j)=norm(H*x-s,2)^2/K;
    end
    D(t)=mean(D_loc);
end
%%
hold on
plot(inv_alpha_vec,10*log10(D_replica))
plot(inv_alpha_vec,10*log10(D),'r p')


==> Matlab/norm_1_RZF_Ant_Sel/norm_1_fixed.m <==
function [chi,lam, lam_1,D]=norm_1_fixed(alpha,q,a,lam_s,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l_1) .5*K(x).*l_1;

Xi_1=@(x,l,l_1) (lam_rs+tau(x,l_1).^2)/((1+K(x).*l).^2);
Xi_2=@(x,l,l_1) (2*tau(x,l_1)*sqrt(lam_rs))/((1+K(x).*l).^2);
Ant=@(x,l,l_1) exp(-tau(x,l_1).^2/lam_rs);

    function f=fix(t)
        %t=abs(t);
        x=t(1);
        l=t(2);
        l_1=t(3);
       f=[Ant(x,l,l_1)-a;
           Xi_1(x,l,l_1).*Ant(x,l,l_1)-Xi_2(x,l,l_1).*qfunc(tau(x,l_1)/sqrt(lam_rs))-q;
           K(x).*(1+K(x).*l)*q/lam_rs-x];       
    end
options=optimset('TolX',1e-6,'TolFun',1e-6, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
%solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_1=solution(3);

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab/norm_p/correlation.m <==
n=2;
k=2;

H=(randn(k,n)+1i*randn(k,n))/sqrt(2);
s=(randn(k,1)+1i*randn(k,1))/sqrt(2);

==> Matlab/norm_p/min_norm.m <==
function x=min_norm(n,k, H,s)
sigma_2=.5;
sigma_1=1;


cvx_begin
    variable x(n) complex
    minimize(pow_pos(norm(H*x-s,2),2) + sigma_2*pow_pos(norm(x,2),2) + sigma_1*norm(x,1))
cvx_end
end

==> Matlab/test.m <==
s=1.5*(randn+1i*randn);
b=1.5;
a=1

f=@(x) abs(x(1)+1i*x(2)-s).^2+a*abs(x(1)+1i*x(2)).^2+2*b*abs(x(1)+1i*x(2));
options=optimset('TolX',1e-12,'TolFun',1e-50, 'MaxFunEvals', 1000000, 'MaxIter', 100000);

x_1=ga(f,2)

if abs(s)> b 
    x_2=(s-b*s/abs(s))/(1+a)
else
    x_2=0
end


==> Matlab2/Peak_Power/dist_alpha.m <==
clear
clc

lam_s=2;
r_cof=.8;
inv_alpha_vec=r_cof*(1:.2:5);
D=zeros(1,length(inv_alpha_vec));

PAPR=0;
q=.5;
P=q*10^(PAPR/10);
a=1;
start_point=[ .1, .1, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_0,D(i)]=fixed_point(alpha,q,a,lam_s,P,start_point);
    start_point=[chi,lam,lam_0];
end
Dp=10*log10(D);
%figure(2)
plot(inv_alpha_vec/r_cof,Dp,'r')
hold on

==> Matlab2/Peak_Power/fixed_point.m <==
function [chi,lam, lam_0,D]=fixed_point(alpha,q,a,lam_s,P,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l,l_0) sqrt(K(x).*l_0.*(1+K(x).*l));

tau_t=@(x,l) (1+K(x).*l)*sqrt(P);
tau_local=@(x,l,l_0) (1+K(x).*l)*sqrt(P)/2+K(x).*l_0/2/sqrt(P);
tau_h=@(x,l,l_0) max(tau_t(x,l),tau_local(x,l,l_0));

Xi=@(x,l,l_0) (lam_rs+tau(x,l,l_0).^2).*exp(-tau(x,l,l_0).^2/lam_rs)-(lam_rs+tau_t(x,l).^2).*exp(-tau_t(x,l).^2/lam_rs);
Ant=@(x,l,l_0) exp(-tau(x,l,l_0).^2/lam_rs)+exp(-tau_h(x,l,l_0).^2/lam_rs)-exp(-tau_t(x,l).^2/lam_rs);

    function f=fix(t)
       % t=abs(t);
        x=t(1);
        l=t(2);
        l_0=t(3);
       f=[Ant(x,l,l_0)-a;
           Xi(x,l,l_0)./(1+K(x).*l).^2+P*exp(-tau_h(x,l,l_0).^2/lam_rs)-q;
           K(x).*Xi(x,l,l_0)./(1+K(x).*l)/lam_rs+(sqrt(P)/lam_rs)*K(x).*tau_h(x,l,l_0).*exp(-tau_h(x,l,l_0).^2/lam_rs)+K(x).*sqrt(pi*P/lam_rs).*qfunc(sqrt(2/lam_rs)*tau_h(x,l,l_0))-x];       
    end
options=optimset('TolX',1e-8,'TolFun',1e-3, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
%solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_0=solution(3)

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab2/RZF_Ant_Sel/dist_alph_RZF_Ant_Sel.m <==
clear
clc

lam_s=1;

r_cof=1;

inv_alpha_vec=r_cof*(1:.2:3.1);
D=zeros(1,length(inv_alpha_vec));
q=.5;

a=.5;
start_point=[ .01, .01, 1e-2];

for i=1:length(inv_alpha_vec)
    alpha=1/inv_alpha_vec(i);
    [chi,lam,lam_0,D(i)]=fixed_point_RZF_Ant_Sel(alpha,q,a,lam_s,start_point);
    start_point=[chi,lam,lam_0];
end
D(i)
plot(inv_alpha_vec/r_cof,10*log10(D),'--r')
hold on

==> Matlab2/RZF_Ant_Sel/fixed_point_RZF_Ant_Sel.m <==
function [chi,lam, lam_0,D]=fixed_point_RZF_Ant_Sel(alpha,q,a,lam_s,start_point)

lam_rs=(lam_s+q)/alpha;

K=@(x) (1+x)/alpha;

tau=@(x,l,l_0) sqrt(K(x).*l_0.*(1+K(x).*l));

Xi=@(x,l,l_0) (lam_rs+tau(x,l,l_0).^2)/((1+K(x).*l).^2);
Ant=@(x,l,l_0) exp(-tau(x,l,l_0).^2/lam_rs);

    function f=fix(t)
        t=abs(t);
        x=t(1);
        l=t(2);
        l_0=t(3);
       f=[Ant(x,l,l_0)-a;
           Xi(x,l,l_0).*Ant(x,l,l_0)-q;
           K(x).*(1+K(x).*l)*q/lam_rs-x];       
    end
options=optimset('TolX',1e-6,'TolFun',5e-3, 'MaxFunEvals', 1000000, 'MaxIter', 100000);
solution=fsolve(@fix,start_point,options);
solution=abs(solution);

chi=solution(1);
lam=solution(2);
lam_0=solution(3)

D=(lam_s+q)/(1+chi)^2;
end

==> Matlab2/norm_p/correlation.m <==
n=2;
k=2;

H=(randn(k,n)+1i*randn(k,n))/sqrt(2);
s=(randn(k,1)+1i*randn(k,1))/sqrt(2);

==> Matlab2/norm_p/min_norm.m <==
function x=min_norm(n,k, H,s)
sigma_2=.5;
sigma_1=1;


cvx_begin
    variable x(n) complex
    minimize(pow_pos(norm(H*x-s,2),2) + sigma_2*pow_pos(norm(x,2),2) + sigma_1*norm(x,1))
cvx_end
end

==> Matlab2/test.m <==
s=1.5*(randn+1i*randn);
b=1.5;
a=1

f=@(x) abs(x(1)+1i*x(2)-s).^2+a*abs(x(1)+1i*x(2)).^2+2*b*abs(x(1)+1i*x(2));
options=optimset('TolX',1e-12,'TolFun',1e-50, 'MaxFunEvals', 1000000, 'MaxIter', 100000);

x_1=ga(f,2)

if abs(s)> b 
    x_2=(s-b*s/abs(s))/(1+a)
else
    x_2=0
end

